Generators of stability-preserving semigroups, spectral gaps, and classical ground-state computation

We classify the generators of stability-preserving semigroups on polynomial spaces with bounded coordinate degrees. The generators have differential order at most two, with principal coefficients characterized by low-degree nonnegativity conditions. In disk coordinates, positive degree damping gives strict zero-freeness and a sharp spectral gap, extending the Hermitian gap of Bravyi, Gosset, Liu, and Wong to complex generators. The resulting analytic domain yields deterministic classical algorithms for ground energies and stable product-state queries for bounded-degree Suzuki-Fisher Hamiltonians with bounded local strength and fixed positive fields. Field perturbation gives zero-field energy-value approximation schemes for bounded-degree unweighted EPR and bipartite Quantum MaxCut. We also prove that, up to scalars, the Hermitian qubit Hamiltonians whose full Gibbs tensors are Lee-Yang at every temperature in a fixed basis are precisely the edgewise phase-rotated Suzuki-Fisher family. With strictly positive longitudinal fields, these tensors are zero-free on a polydisk of radius greater than one at each positive inverse temperature. These two statements answer questions of Wong, Bravyi, Gosset, and Liu. Degree-preserving, coefficient-positive stability semigroups have concave sector growth rates, yielding token-graph concavity. We also give a counterexample to a proposed explicit ground-state radius.

==> anc/README.md <==
# Exact certificates for the six-vertex EPR counterexample

Supplement to *Generators of stability-preserving semigroups, spectral gaps, and classical ground-state computation*, by Dongsheng Wei, the appendix on the six-vertex EPR counterexample.

The appendix gives the rational matrix, trial-vector data, and error estimates. These programs verify the finite rational assertions supporting a zero of the **exact** ground-state polynomial strictly inside the proposed radius at deformation parameter `s = 1/2` on the unweighted tree with edges `01, 02, 03, 14, 15`.

## Files and coverage

- [epr_six_vertex_certificate.py](epr_six_vertex_certificate.py) constructs the full 64-dimensional rational matrix, verifies charge preservation and inertia by exact elimination, bounds the trial-vector residual, and verifies the zero inequalities used in the proof.
- [epr_independent_certificate.py](epr_independent_certificate.py) provides a second verification using the reduced representation and rational error bounds. Its printed floating-point diagnostics are not used by the exact assertions.
- `SHA256SUMS` records the script hashes for checking the downloaded files.

These certificates verify the finite computations in the six-vertex EPR counterexample. They do not constitute executable verification of the other theorems in the manuscript. The mathematical passage from the rational bounds to a zero of the exact ground state is proved in that appendix.

## Run

Python 3.10 or later with its standard library is sufficient (the full-space script uses `int.bit_count`). No packages, numerical eigensolver, network access, or input files are required.

Run both programs from the extracted directory:

```sh
python3 epr_six_vertex_certificate.py
python3 epr_independent_certificate.py
```

Both should finish with exit status zero and their success messages. Keep Python assertions enabled: run the commands as written, without `-O` or `-OO` and without setting `PYTHONOPTIMIZE`.

The verification scripts and their SHA256 checksums match the `certificates/` directory at repository commit `85527775f5de8af8911941fc422dbe140a63d11a`, the certificate snapshot cited in the manuscript's Data and code availability statement. The hash identifies the verification-code snapshot; the instructions in this README have been updated to make that correspondence explicit.

The repository's `epr-certificates.zip` at that commit contains an earlier version of these instructions, both scripts, and `SHA256SUMS` for use as a journal supplementary file.

Contact: Dongsheng Wei, dongshengwei2025@icloud.com.


==> anc/SHA256SUMS <==
0e0054a72cd3a774505c4785736c25a828cd8047f52d539063929a60785fe907  epr_six_vertex_certificate.py
84479f6bf1884537e2b1c673d5a29a6e5d832c63f883cfaeaabc147dd70a0093  epr_independent_certificate.py


==> anc/epr_independent_certificate.py <==
"""Exact independent certificate; only Python standard-library rational arithmetic.

This verifies a zero inside the s^(-1/2) polydisk of the unique ground-state
polynomial for the unweighted six-vertex double-star at s=1/2.
The decimal trial vector is input data, never treated as an exact eigenvector.
All assertions supporting the conclusion use Fraction arithmetic.
"""

from fractions import Fraction as F
from itertools import product


EDGES = [(0, 1), (0, 2), (0, 3), (1, 4), (1, 5)]
BITS = list(product((0, 1), repeat=6))


def charge(x):
    return x[0] + x[4] + x[5] - x[1] - x[2] - x[3]


def label(x):
    return x[0], x[1], x[2] + x[3], x[4] + x[5]


STATES = sorted({label(x) for x in BITS if charge(x) == 0})
assert len(STATES) == 10
INDEX = {a: i for i, a in enumerate(STATES)}
NEUTRAL = [x for x in BITS if charge(x) == 0]
assert len(NEUTRAL) == 20


def action_row(x):
    """Row of 4K on configurations; K=sum_e |00+.5 11><00+.5 11|."""
    row = {x: 0}
    for i, j in EDGES:
        if x[i] == x[j]:
            row[x] += 4 if x[i] == 0 else 1
            y = list(x)
            y[i] = 1 - y[i]
            y[j] = 1 - y[j]
            y = tuple(y)
            row[y] = row.get(y, 0) + 2
    return row


# Derive, rather than transcribe, the rational orbit-constant quotient matrix.
M = [[0] * 10 for _ in range(10)]
for state in STATES:
    representatives = [x for x in NEUTRAL if label(x) == state]
    rows = []
    for x in representatives:
        row = [0] * 10
        for y, coefficient in action_row(x).items():
            assert charge(y) == 0
            row[INDEX[label(y)]] += coefficient
        rows.append(row)
    assert all(row == rows[0] for row in rows)
    M[INDEX[state]] = rows[0]


# The whole neutral configuration graph is connected, not just the quotient.
seen = {NEUTRAL[0]}
todo = list(seen)
while todo:
    x = todo.pop()
    for y, c in action_row(x).items():
        if c > 0 and y not in seen:
            assert charge(y) == 0
            seen.add(y)
            todo.append(y)
assert seen == set(NEUTRAL)


# Every other charge block has Perron bound at most 20 for M=4K.
# Conjugate by the positive weights (1/2)^(|x|/2): each monochromatic
# edge has weighted row sum 5; other edges contribute zero.
for x in BITS:
    if charge(x) != 0:
        monochromatic = sum(x[i] == x[j] for i, j in EDGES)
        assert monochromatic <= 4
        assert 5 * monochromatic <= 20


trial = list(map(F, [
    "1", ".008942179087130", ".000136748346620",
    ".171232824560490", ".002452435031309",
    ".171232824560490", ".002452435031309",
    ".097255575326164", ".037858301388951",
    ".001200949534669",
]))
assert all(0 < a <= 1 for a in trial)
Ma = [sum(F(M[i][j]) * trial[j] for j in range(10)) for i in range(10)]
ratios = [Ma[i] / trial[i] for i in range(10)]
LOWER, UPPER = min(ratios), max(ratios)
assert LOWER > 21
assert UPPER - LOWER < F(1, 10**9)

# Perron-Frobenius and Collatz-Wielandt place the neutral Perron root lambda
# in [LOWER,UPPER]. Since LOWER>20 it is the unique global largest eigenvalue.
# Normalize the true per-configuration eigenvector by v_0=1.
# The principal submatrix with vacuum deleted has infinity norm exactly 18.
rest_norm = max(sum(M[i][j] for j in range(1, 10)) for i in range(1, 10))
assert rest_norm == 18
residual = max(
    max(abs(Ma[i] - LOWER * trial[i]), abs(Ma[i] - UPPER * trial[i]))
    for i in range(1, 10)
)
ETA = residual / (LOWER - rest_norm)
assert ETA < F(1, 10**9)


# Exact complex rational arithmetic as (real,imaginary) pairs.
ZERO, ONE = (F(0), F(0)), (F(1), F(0))


def add(a, b):
    return a[0] + b[0], a[1] + b[1]


def mul(a, b):
    return a[0] * b[0] - a[1] * b[1], a[0] * b[1] + a[1] * b[0]


def scale(a, b):
    return a[0] * b, a[1] * b


def norm2(a):
    return a[0]**2 + a[1]**2


# Coordinates of the tilted ground polynomial f(s^(-1/2) z), all rational.
CENTER = (F(175105, 10**6), F(981180, 10**6))
LEAF = (F(-379834, 10**6), F(921467, 10**6))
RADIUS = F(499, 500)
assert norm2(CENTER) < RADIUS**2
assert norm2(LEAF) < RADIUS**2
fixed = [CENTER, CENTER, LEAF, LEAF, LEAF]

# The last leaf remains free: tilted f=A+B*z_5.
A0 = B0 = ZERO
countA = countB = 0
for x in NEUTRAL:
    degree = sum(x)
    assert degree % 2 == 0
    tilt = F(2 ** (degree // 2))
    monomial = ONE
    for j in range(5):
        if x[j]:
            monomial = mul(monomial, fixed[j])
    value = scale(monomial, tilt * trial[INDEX[label(x)]])
    if x[5] == 0:
        A0 = add(A0, value)
        countA += 1
    else:
        B0 = add(B0, value)
        countB += 1
assert countA == countB == 10

# Every fixed-coordinate monomial has modulus <=1, and every tilt <=8.
# Consequently |A-A0|,|B-B0| <=80*ETA and |A0|,|B0|<=80.
DELTA = 80 * ETA
gap = RADIUS**2 * norm2(B0) - norm2(A0)
error = 320 * DELTA + 2 * DELTA**2
assert gap > F(1, 10**5)
assert gap > error

# Therefore RADIUS^2*|B|^2-|A|^2>0 for the TRUE ground eigenvector. B!=0,
# and z_5=-A/B lies strictly inside radius 499/500. All original coordinates
# sqrt(2)*z_j consequently lie strictly inside (499/500)*sqrt(2)<s^(-1/2),
# but the true ground-state polynomial vanishes at that tuple.
print("EXACT CERTIFICATE PASS")
print("states:", STATES)
print("matrix 4K:")
for row in M:
    print(row)
print("rationally certified: 21 < lambda(4K), width < 1e-9")
print("rationally certified: eigenvector sup error < 1e-9")
print("rationally certified: gap > 1e-5 and gap > full error bound")

# Decimal values below are diagnostics only, never used by any assertion.
print("diagnostic lambda interval:", float(LOWER), float(UPPER))
print("diagnostic eta:", float(ETA))
print("diagnostic squared-modulus gap / error:", float(gap), float(error))


==> anc/epr_six_vertex_certificate.py <==
"""Exact standard-library certificate: a zero strictly inside radius sqrt(2).

No floating point or numerical eigensolver is used in any assertion.
K is the negative EPR Hamiltonian at s=1/2 on edges 01,02,03,14,15.
"""
from fractions import Fraction as F

EDGES = [(0, 1), (0, 2), (0, 3), (1, 4), (1, 5)]
N = 64
K = [[F(0) for _ in range(N)] for _ in range(N)]
for b in range(N):
    for i, j in EDGES:
        bi, bj = (b >> i) & 1, (b >> j) & 1
        if bi == bj:
            for out in (0, 1):
                c = (b & ~(1 << i) & ~(1 << j)) | (out << i) | (out << j)
                K[c][b] += F(1, 2) ** (bi + out)
assert all(K[i][j] == K[j][i] for i in range(N) for j in range(N))

# Exact inertia proves that all but the largest eigenvalue are below 37/8.
def charge(b):
    return sum((b >> j) & 1 for j in (0, 4, 5)) - sum((b >> j) & 1 for j in (1, 2, 3))

assert all(not K[i][j] or charge(i) == charge(j) for i in range(N) for j in range(N))

negative = 0
pivot_signs = []
for q in range(-3, 4):
    sector = [b for b in range(N) if charge(b) == q]
    A = [[F(37 if i == j else 0) - 8 * K[i][j] for j in sector] for i in sector]
    signs = []
    for i in range(len(sector)):
        pivot = A[i][i]
        assert pivot != 0
        negative += pivot < 0
        signs.append('+' if pivot > 0 else '-')
        for j in range(i + 1, len(sector)):
            for k in range(j, len(sector)):
                A[k][j] -= A[j][i] * A[k][i] / pivot
                A[j][k] = A[k][j]
    pivot_signs.append((q, ''.join(signs)))
assert negative == 1
assert K[0][0] == 5

states = [(0,0,0,0),(0,0,1,1),(0,0,2,2),(0,1,0,1),(0,1,1,2),
          (1,0,1,0),(1,0,2,1),(1,1,0,0),(1,1,1,1),(1,1,2,2)]
numerators = [1000000000000000,8942179087130,136748346620,171232824560490,
              2452435031309,171232824560490,2452435031309,97255575326164,
              37858301388951,1200949534669]
amps = {state:F(num,10**15) for state,num in zip(states,numerators)}
v = []
for b in range(N):
    state = ((b >> 0)&1,(b >> 1)&1,((b >> 2)&1)+((b >> 3)&1),
             ((b >> 4)&1)+((b >> 5)&1))
    v.append(amps.get(state,F(0)))
assert v[0] == 1
lam = F(539109343678406,10**14)
r = [sum(K[i][j] * v[j] for j in range(N)) - lam*v[i] for i in range(N)]
assert sum(x*x for x in r) < F(1,10**24)
assert lam - F(37,8) > F(1,2)

# Therefore the orthogonal projection v_g onto the true top eigenspace
# obeys ||v-v_g||_2 < 2*10^-12. In particular v_g is nonzero.

def add(x,y): return x[0]+y[0],x[1]+y[1]
def mul(x,y): return x[0]*y[0]-x[1]*y[1],x[0]*y[1]+x[1]*y[0]
def scale(c,x): return c*x[0],c*x[1]
def norm2(x): return x[0]*x[0]+x[1]*x[1]

zc=(F(175105,10**6),F(981180,10**6))
zl=(F(-379834,10**6),F(921467,10**6))
certified_radius=F(499,500)
assert norm2(zc)<certified_radius**2 and norm2(zl)<certified_radius**2
fixed=[zc,zc,zl,zl,zl]
A=(F(0),F(0));B=(F(0),F(0))
for b in range(N):
    if not v[b]: continue
    degree=b.bit_count()
    assert degree%2==0
    term=(v[b]*2**(degree//2),F(0))
    for j in range(5):
        if (b>>j)&1: term=mul(term,fixed[j])
    if (b>>5)&1:B=add(B,term)
    else:A=add(A,term)

# These wide rational bounds leave much more room than the eigenvector error.
assert norm2(A) < F(85,1000)**2
assert norm2(B) > F(852,10000)**2

# At the five fixed coordinates each monomial has modulus<1, and tilting
# by sqrt(2) multiplies each even coefficient by at most8. Each linear
# coefficient A or B involves at most32 terms. Thus replacing v by v_g
# changes A and B by less than 32*8*2e-12 < 1e-8.
err=F(1,10**8)
assert 32*8*F(2,10**12) < err
assert F(85,1000)+err < F(852,10000)-err
assert F(85,1000)+err < certified_radius*(F(852,10000)-err)

print('PASS: exact inertia has one negative pivot:',pivot_signs)
print('PASS: squared eigenvector residual < 10^-24')
print('PASS: |A_v|<85/1000 and |B_v|>852/10000')
print('PASS: true ground polynomial has all |z_i|<499/500 after sqrt(2) scaling')

